NeRFDeformer: NeRF Transformation from a Single View via 3D Scene Flows

We present a method for automatically modifying a NeRF representation based on a single observation of a non-rigid transformed version of the original scene. Our method defines the transformation as a 3D flow, specifically as a weighted linear blending of rigid transformations of 3D anchor points that are defined on the surface of the scene. In order to identify anchor points, we introduce a novel correspondence algorithm that first matches RGB-based pairs, then leverages multi-view information and 3D reprojection to robustly filter false positives in two steps. We also introduce a new dataset for exploring the problem of modifying a NeRF scene through a single observation. Our dataset ( https://github.com/nerfdeformer/nerfdeformer ) contains 113 synthetic scenes leveraging 47 3D assets. We show that our proposed method outperforms NeRF editing methods as well as diffusion-based methods, and we also explore different methods for filtering correspondences.

==> fig/depth.py <==
depth.py

==> fig/fix_black.py <==
import cv2
import os
import numpy as np

def is_approximately_black(pixel, threshold=10):
    # Check if the pixel is approximately black based on a threshold
    return all(value <= threshold for value in pixel[:3])


def process_image(input_path, output_path):
    # Create output folder if it doesn't exist
    if not os.path.exists(output_path):
        os.makedirs(output_path)

    # List all files in the input folder
    files = os.listdir(input_path)

    for file in files:
        # Check if the file is an image (you might want to add more file format checks)
        if file.lower().endswith(('.png', '.jpg', '.jpeg', '.gif')):
            # Load image using OpenCV
            input_image_path = os.path.join(input_path, file)

            image = cv2.imread(input_image_path, cv2.IMREAD_UNCHANGED)

            gray_image = cv2.cvtColor(image, cv2.COLOR_BGR2GRAY)

            # Threshold the image to create a binary mask of black pixels
            _, black_mask = cv2.threshold(gray_image, 1, 255, cv2.THRESH_BINARY)

            # Invert the mask to get the black pixels
            black_pixels = cv2.bitwise_not(black_mask)

            # Set the black pixels to white in the original image
            image[black_pixels != 0] = [255, 255, 255]  # Assuming a 3-channel image (BGR)


            # Modify contrast and brightness using OpenCV functions
            alpha = 1.2  # Contrast factor
            beta = 10    # Brightness factor
            image = cv2.convertScaleAbs(image, alpha=alpha, beta=beta)

            # Save the processed image to the output folder
            output_image_path = os.path.join(output_path, file)
            cv2.imwrite(output_image_path, image)

if __name__ == "__main__":
    input_folder = "render"
    output_folder = "render_fix2"
    process_image(input_folder, output_folder)


    process_image(input_folder, output_folder)

==> fig/make_test.py <==
import cv2
import os
import numpy as np
from icecream import ic 
from PIL import Image
print = ic 
# def load_images_from_folder(folder_path):
#     images = []
#     for filename in os.listdir(folder_path):
#         img_path = os.path.join(folder_path, filename)
#         # img = cv2.imread(img_path)
#         img = cv2.imread(img_path, cv2.IMREAD_UNCHANGED)
#         if img is not None:
#             images.append([img_path,img])
#     return images

def add_white_background(image):

    # cv2.imwrite("tmp.png",img)
    # image_path = 'tmp.png'
    # image = Image.open(image_path)

    # # Create a new image with a white background
    # new_image = Image.new('RGBA', image.size, (255, 255, 255, 255))

    # # Paste the original image onto the new image using the alpha channel
    # new_image.paste(image, (0, 0), mask=image.split()[3])

    # # Save the result
    # new_image.save('tmp.png')

    # return cv2.imread("tmp.png")

    # Create a white background with the same size as the original image
    # white_background = np.ones_like(image) * 255

    # # Extract the alpha channel from the original image
    # alpha_channel = image[:, :, 3]
    # alpha_channel[alpha_channel<1] = 1

    # # alpha_channel = np.concatenate((alpha_channel[..., np.newaxis], 
    # #     alpha_channel[..., np.newaxis], alpha_channel[..., np.newaxis]), axis=2)



    # white_background[alpha_channel] = image[alpha_channel]

    image[image==[30,30,30,0]] = 255

    # cv2.imwrite('tmp.png',image[...,:3])
    # raise()
    return image[...,:3]

def find_unique_scene_ids(folder_path):
    unique_scene_ids = set()

    for filename in os.listdir(folder_path):
        parts = filename.split('_')
        if len(parts) >= 2:
            scene_id = parts[0]
            unique_scene_ids.add(scene_id)

    return unique_scene_ids

def is_approximately_black(pixel, threshold=10):
    # Check if the pixel is approximately black based on a threshold
    return all(value <= threshold for value in pixel[:3])


def load_images_from_folder(folder_path):
    images = []
    for filename in os.listdir(folder_path):
        img_path = os.path.join(folder_path, filename)
        img = cv2.imread(img_path, cv2.IMREAD_UNCHANGED)
        # img = cv2.imread(img_path)
        if img is not None:


                
            if img.shape[2] == 4:  # Check if the image has an alpha channel
                img = add_white_background(img)
            # images.append(img)
            # if not ('desk' in filename and 'canonical' in filename):
            if 'target' in filename:
                img = cv2.imread(img_path)

                gray_image = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)

                # Threshold the image to create a binary mask of black pixels
                _, black_mask = cv2.threshold(gray_image, 1, 255, cv2.THRESH_BINARY)

                # Invert the mask to get the black pixels
                black_pixels = cv2.bitwise_not(black_mask)

                # Set the black pixels to white in the original image
                img[black_pixels != 0] = [255, 255, 255]  # Assuming a 3-channel image (BGR)

                alpha = 1.2  # Contrast factor
                beta = 10    # Brightness factor
                img = cv2.convertScaleAbs(img, alpha=alpha, beta=beta)


            elif not 'canonical' in filename:
                gray_image = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)

                # Threshold the image to create a binary mask of black pixels
                _, black_mask = cv2.threshold(gray_image, 3, 255, cv2.THRESH_BINARY)

                # Invert the mask to get the black pixels
                black_pixels = cv2.bitwise_not(black_mask)

                # Set the black pixels to white in the original image


                img[black_pixels != 0] = [255, 255, 255]  # Assuming a 3-channel image (BGR)

            else:
                img = cv2.imread(img_path)

                gray_image = cv2.cvtColor(img, cv2.COLOR_BGR2GRAY)

                # Threshold the image to create a binary mask of black pixels
                _, black_mask = cv2.threshold(gray_image, 1, 255, cv2.THRESH_BINARY)

                # Invert the mask to get the black pixels
                black_pixels = cv2.bitwise_not(black_mask)

                # Set the black pixels to white in the original image
                img[black_pixels != 0] = [255, 255, 255]  # Assuming a 3-channel image (BGR)



            img[img<0] = 0
            img[img>255] = 255

            # check for that weird color 
            # img[img == [30,30,30]] = 255

            # cv2.imwrite('img.png',img)
            # raise()

            images.append([img_path,img])

    return images


def add_outline(img, color, thickness=20):
    h, w, _ = img.shape
    img_with_outline = cv2.copyMakeBorder(img, thickness, thickness, thickness, thickness, cv2.BORDER_CONSTANT, value=color)
    return img_with_outline

def find_largest_contour(image_paths):
    largest_contour = None
    max_area = 0
    final_countour = []

    for original_image in image_paths:
        # original_image = cv2.imread(image_path)
        gray = cv2.cvtColor(original_image, cv2.COLOR_BGR2GRAY)
        _, thresh = cv2.threshold(gray, 250, 255, cv2.THRESH_BINARY_INV)
        contours, _ = cv2.findContours(thresh, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)
        for c in contours:
            final_countour.append(c)

    img = np.zeros((800, 800, 3), dtype=np.uint8)

    # Draw the contours on the blank image
    cv2.drawContours(img, final_countour, -1, (255, 255, 255), thickness=cv2.FILLED)

    # Find non-zero pixels in the resulting image
    union_contour = cv2.findNonZero(cv2.cvtColor(img, cv2.COLOR_BGR2GRAY))

    # Create a new blank image for the union contour
    img_union = np.zeros((800, 800, 3), dtype=np.uint8)

    # Draw the union contour on the new image
    cv2.drawContours(img_union, [union_contour], -1, (255, 255, 255), thickness=cv2.FILLED)

    # Find contours in the image with the union contour
    final_contours, _ = cv2.findContours(cv2.cvtColor(img_union, cv2.COLOR_BGR2GRAY), cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)

    print(len(final_contours))

    return final_contours[0]

def remove_white_and_center(images_paths):
    largest_contour = find_largest_contour(images_paths)

    # Calculate the bounding box of the largest contour
    x, y, w, h = cv2.boundingRect(largest_contour)

    processed_images = []

    for original_image in images_paths:

        center_x = original_image.shape[1] // 2
        center_y = original_image.shape[0] // 2

        # Calculate the position to paste the cropped result in the center

        paste_x = center_x - w // 2
        paste_y = center_y - h // 2

        # Create a blank canvas with the same shape as the original image
        output_image = np.zeros_like(original_image)+255

        # Paste the cropped result in the center of the blank canvas
        # output_image[paste_y:paste_y + h, paste_x:paste_x + w] = original_image[y:y + h, x:x + w]

        tmp_img = np.zeros_like([w,h,3]) + 255 
        tmp_img = original_image[y:y + h, x:x + w]

        # resize to match biggest ratio 
        if w > h: 
            r = 800/w
        else:
            r = 800/h
        nh = int(h*r)
        nw = int(w*r)

        if nh > nw: 
            if not nh == 800:
                nh = 800
        if nw > nh: 
            if not nw == 800:
                nw = 800

        print(nh,nw)

        tmp_img = cv2.resize(tmp_img,(nw,nh))
        
        print(tmp_img.shape)
        print(nh/2,int(nh/2) + nh)

        if w>h:
            output_image[400 - nh //2:(400 - nh //2) + nh, ...] = tmp_img
        else:
            output_image[:,400 - nw //2:(400 - nw //2) + nw, ...] = tmp_img

        processed_images.append(output_image)


    return processed_images
def create_method_grid(images, method_colors):
    img_with_outline = add_outline(images[0], method_colors[0])

    band_thickness = 20
    method_grid = np.ones((2 * img_with_outline.shape[0] + band_thickness, 2 * img_with_outline.shape[1] + band_thickness, 3), dtype=np.uint8) * 255

    # cropping images
    # for i in range(2):
    #     for j in range(2):    
    #         index = i * 2 + j
    #         img = images[index]
    #         img2 = remove_white_and_center(img)
    #         cv2.imwrite('tmp.png',img)
    #         cv2.imwrite('tmp2.png',img2)
    #         raise()
    images = remove_white_and_center(images)
    for i in range(2):
        for j in range(2):
            index = i * 2 + j
            img = images[index]

            color = method_colors[index]
            img_with_outline = add_outline(img, color)

            # Calculate destination region with a band between images
            row_start = i * (img_with_outline.shape[0] + band_thickness)
            row_end = (i + 1) * (img_with_outline.shape[0] + band_thickness) - band_thickness
            col_start = j * (img_with_outline.shape[1] + band_thickness)
            col_end = (j + 1) * (img_with_outline.shape[1] + band_thickness) - band_thickness

            method_grid[row_start:row_end, col_start:col_end] = img_with_outline

    return method_grid

def main():
    folder_path = "render_fix/"  # Replace with the path to your image folder
    method_colors2 = [(255,255,255), (248, 101, 255), (255,255,255), (255,255,255)]  # Example colors for each method
    method_colors = [(185, 113, 1), (79, 207,142 ), (0, 194, 254), (18, 91, 195)]  # Example colors for each method

    images = load_images_from_folder(folder_path)

    # ids_ = find_unique_scene_ids(folder_path)
    
    print(len(images))

    data = {}

    for i_im, im in enumerate(images):
        name = im[0]

        name = name.replace(".png",'')
        name = name.split("/")[-1]
        # print(name)
        method = name.split("_")[-2]
        image_id = name.split("_")[-1]
        scene = name.split("_")[0]
        # print(i_im,scene,method,image_id)


        if 'canonical.png' in name:
            continue
        if 'canonical' in name:
            alpha = 1.2  # Contrast factor
            beta = 10    # Brightness factor
            im[1] = cv2.convertScaleAbs(im[1], alpha=alpha, beta=beta)

        if not scene in data: 
            data[scene]={}

        if 'target' in name:
            if not 'train' in data[scene]:
                data[scene]['train'] = {}
            data[scene]['train']['target'] = im[1]

        elif 'canonical' in name: 
            if not 'train' in data[scene]:
                data[scene]['train'] = {}
            if not 'canonical' in data[scene]['train']:
                data[scene]['train']['canonical'] = []
            data[scene]['train']['canonical'].append(im[1])

        else:
            if "mesh" in name:
                image_id = f'mesh_{image_id}'

            if not image_id in data[scene]:
                data[scene][image_id] = {}



            if method == 'ours' and not "mesh" in name and not scene == 'dragonpink':
                alpha = 1.2  # Contrast factor
                beta = 10    # Brightness factor
                im[1] = cv2.convertScaleAbs(im[1], alpha=alpha, beta=beta)

            data[scene][image_id][method] = im[1]

    # make sets of 4 
    for scene in data: 
        print(scene)
        for image_id in data[scene]: 
            print(image_id)
            ic.disable()
            if 'train' == image_id:
                # raise() 
                if not 'target' in data[scene][image_id] or not 'canonical' in data[scene][image_id] or len(data[scene][image_id]['canonical'])<4: 
                    continue
                if scene == "7a96fc7c3e5144289e5324a99232b895":
                    images = [
                        data[scene][image_id]["canonical"][4],
                        data[scene][image_id]['target'],
                        data[scene][image_id]["canonical"][2],
                        data[scene][image_id]["canonical"][3],
                    ]

                else:

                    images = [
                        data[scene][image_id]["canonical"][1],
                        data[scene][image_id]['target'],
                        data[scene][image_id]["canonical"][2],
                        data[scene][image_id]["canonical"][3],
                    ]
                # print(images)
                
                method_grid = create_method_grid(images[:4], method_colors2)
                cv2.imwrite(f"grids/{scene}_input.png", method_grid)

            else:

                if not 'gt' in data[scene][image_id]:
                    continue
                images = [
                    data[scene][image_id]['gt'],
                    data[scene][image_id]['dreamG'],
                    data[scene][image_id]['SINE'],
                    data[scene][image_id]['ours'],
                ]
                
                method_grid = create_method_grid(images[:4], method_colors)
                cv2.imwrite(f"grids/{scene}_{image_id}.png", method_grid)


            ic.enable()
    method_grid = create_method_grid(images[:4], method_colors)

    # cv2.imshow("Method Grid", method_grid)
    # cv2.waitKey(0)
    # cv2.destroyAllWindows()


if __name__ == "__main__":
    main()

